On a Linear Program for Minimum-Weight Triangulation

Minimum-weight triangulation (MWT) is NP-hard. It has a polynomial-time constant-factor approximation algorithm, and a variety of effective polynomial- time heuristics that, for many instances, can find the exact MWT. Linear programs (LPs) for MWT are well-studied, but previously no connection was known between any LP and any approximation algorithm or heuristic for MWT. Here we show the first such connections: for an LP formulation due to Dantzig et al. (1985): (i) the integrality gap is bounded by a constant; (ii) given any instance, if the aforementioned heuristics find the MWT, then so does the LP.

==> pictures/helicoid.py <==
import sys, random

sys.path.append("/Users/neal/Library/Application Support/NodeBox/Numeric")

random.seed(0)

### A simple 3d example for NodeBox by Mark Meyer
### http://www.photo-mark.com
 
def coordinates(x0, y0, z, distance, angle):
    from math import radians, sin, cos
    x1 = x0 + cos(radians(angle)) * distance
    y1 = y0 + sin(radians(angle)) * distance
    return x1, y1, z

size(600,900)
nofill()
stroke(0, 0, 0, 1)
strokewidth(0.5)
from Numeric import *
translate(300, 400)
blue = color(.5, .5, .9, 0.9)
red = color(.5, .2, .3, .5)
black = color(0, 0, 0, 1)
green = color(0.5, 1, 0.5, 0.9)
white = color(1, 1, 1, 0.9)

class point3D(Point):
    '''subclass for 3d points'''
    def __init__(self, *args):
        if len(args) == 3:
            self.x, self.y, self.z = args
        elif len(args) == 1:
            self.x, self.y, self.z = args[0]
        elif len(args) == 0:
            self.x = self.y =self.z = 0.0
        else:
            raise NodeBoxError, "Wrong initializer for Point3D object"
        self.matrix = array( ([self.x,], [self.y,], [self.z,], [1,]), Float)
 
    def __repr__(self):
        return "Point(x=%.3f, y=%.3f, z=%.3f)" % (self.x, self.y, self.z)
        
    def __eq__(self, other):
        if other is None: return False
        return self.x == other.x and self.y == other.y and self.z == other.z
        
    def __ne__(self, other):
        return not self.__eq__(other)
    
    def proj_2DTrans(self):
        '''easy orthographic 2d projection--just take the x and z
        assumes viewer is infinite distance all y lines are parallel. i.e. no perspective'''
        return self.x, -self.z
    def rotate(self, x, y, z):
        # rotation matrices #
        # this is where numeric comes in handy
        rotY = array(([cos(y), 0, sin(y), 0],
                      [0, 1, 0, 0],
                      [-sin(y), 0, cos(y), 0],
                      [0, 0, 0, 1]), Float)
 
        rotX = array(([1, 0, 0, 0],
                      [0, cos(x), -sin(x), 0],
                      [0, sin(x), cos(x), 0],
                      [0, 0, 0, 1]), Float)
 
        rotZ = array(([cos(z),  -sin(z), 0, 0],
                      [sin(z), cos(z), 0, 0],
                      [0, 0, 1, 0],
                      [0, 0, 0, 1]), Float)
        self.matrix = matrixmultiply(rotZ, self.matrix)
        self.matrix = matrixmultiply(rotY, self.matrix)
        self.matrix = matrixmultiply(rotX, self.matrix)
        self.x = self.matrix[0] 
        self.y = self.matrix[1] 
        self.z = self.matrix[2] 
        return self
 
    def transpose(self, x, y, z):
        trans = array(([1, 0, 0, x],
                      [0, 1, 0, y],
                      [0, 0, 1, z],
                      [0, 0, 0, 1]), Float)
        self.matrix = matrixmultiply(trans, self.matrix)
        self.x = self.matrix[0] / self.matrix[3]
        self.y = self.matrix[1] / self.matrix[3]
        self.z = self.matrix[2] / self.matrix[3]
        return self
        
    def copy(self):
        return point3D(self.x, self.y, self.z)
        
# rotate & transpose all the points
# order is important rotate first then transpose
# otherwise you get global rotation not local rotation
var('x_rotation', NUMBER, 1.0, 0, 6.3)
var('y_rotation', NUMBER, 1.0, 0, 6.3)
var('z_rotation', NUMBER, 1.0, 0, 6.3)
var('x_transpose', NUMBER, 0.0, -100, 100)
var('y_transpose', NUMBER, 0.0, -100, 100)
#var('y_transpose', NUMBER, 0.0, -100, 100)
y_transpose = 0
## z transpose doesn't really do anything with orthographic projection

def view(p):
    p.rotate(x_rotation, y_rotation, z_rotation)
    p.transpose(x_transpose, y_transpose, 0)
    return p
    
def project(p):
    return p.proj_2DTrans()
    
#draw paths with newly-converted points
fill(blue)
n = 40
radius = 100
angles = [(random.random()**1.2)*0.1+0.02 for i in range(n)]
cum = [sum(angles[0:i]) for i in range(n+1)]

a = sum(angles)
a = math.floor(a)
n = max(i for i in range(len(cum)) if cum[i] < a)

angles = angles[:n] + [a-cum[n]-0.0001]
n = len(angles)
cum = [sum(angles[0:i]) for i in range(n+1)]

deltaz = 50
z = 0
pi = math.pi

quads = [(point3D(0,0,cum[i]*deltaz),
          point3D(radius,0,cum[i]*deltaz).rotate(0,0,cum[i]*2*pi),
          point3D(radius,0,cum[i]*deltaz).rotate(0,0,cum[i+1]*2*pi),
          point3D(0,0,cum[i]*deltaz)
          )
        for i in range(len(cum)-1)]


quads = [[view(p) for p in t] for t in quads]
quads.sort(key = lambda t: -t[0].y)

def add(v1,v2): return [a+b for (a,b) in zip(v1,v2)]
def scale(a,v): return [a*b for b in v]
def sub(v1,v2): return add(v1,scale(-1,v2))

def random_color(i):
    floor = math.floor(cum[i+1])
    frac = cum[i+1] - floor
    random.seed(floor)
    base = [random.random() for j in range(3)]
    random.seed(i)
    fuzz = [random.random() for j in range(3)]
    
    x = base
    x = [0.5*base[j] + 0.5      for j in range(3)]
    x = [0.8*x[j] + 0.2*frac    for j in range(3)]
    x = [0.8*x[j] + 0.2*fuzz[j] for j in range(3)]

    s = sum(x)
    s = [s for j in range(3)]
    ave = scale(0.5, sub(s,x))
    return color(ave[0], ave[1], ave[2], 0.9)
    
fill(blue)
stroke(black)
for i in range(len(quads)):
    q = quads[i]
    fill(random_color(i))
    if math.floor(cum[i]) != math.floor(cum[i+1]):
        fill(color(white))

    beginpath(*project(q[0]))
    for p in q[1:]:
        lineto(*project(p))
    endpath()
    
    strokewidth(0.6)
    beginpath(*project(q[1]))
    lineto(*project(q[2]))
    endpath()
    strokewidth(0.35)

 

